PACIA: Parameter-Efficient Adapter for Few-Shot Molecular Property Prediction

Molecular property prediction (MPP) plays a crucial role in biomedical applications, but it often encounters challenges due to a scarcity of labeled data. Existing works commonly adopt gradient-based strategy to update a large amount of parameters for task-level adaptation. However, the increase of adaptive parameters can lead to overfitting and poor performance. Observing that graph neural network (GNN) performs well as both encoder and predictor, we propose PACIA, a parameter-efficient GNN adapter for few-shot MPP. We design a unified adapter to generate a few adaptive parameters to modulate the message passing process of GNN. We then adopt a hierarchical adaptation mechanism to adapt the encoder at task-level and the predictor at query-level by the unified GNN adapter. Extensive results show that PACIA obtains the state-of-the-art performance in few-shot MPP problems, and our proposed hierarchical adaptation mechanism is rational and effective.

==> img/plot_litestc.py <==
from cProfile import label
from tkinter.font import ITALIC
from tkinter.ttk import Style
from turtle import color
import matplotlib.pyplot as plt
import matplotlib
import matplotlib.ticker as mtick
import pickle as pkl
import json
import numpy as np
import matplotlib.patches as mpatches
import matplotlib.transforms as mtransforms
from sklearn.manifold import TSNE
from sklearn.decomposition import PCA

plt.rcParams.update({
    "font.size": 20,
    "text.usetex": True,
    "font.family": "serif",
    "font.serif": "Computer Modern Roman",
    "font.sans-serif": ["Helvetica"]})
def sigmoid(x):

    return 1/(1 + np.exp(-x))

def normalize(x):
    x=(x-x.min())/(x.max()-x.min())
    return x

def plot_l():
    x_label=['1','2','3','4','5']
    x=np.arange(1,6)
    s10=[84.95,85.74,85.42,85.17,85.21]
    s1=[83.42,83.40,83.39,83.23,83.05]
    y0=[86.31]*5
    y1=[84.39]*5
    plt.figure()
    plt.plot(x,y0,color='silver', marker='x',label='Pre-PACIA')
    plt.plot(x,s10,color='slateblue', marker='x',label='w/o M')
    plt.ylim([82,90])
    plt.xlim([0.5,5.5])
    plt.ylabel('ROC-AUC')
    plt.xlabel('Depth')
    plt.legend(loc=1,ncol=1)
    plt.tight_layout()
    plt.savefig('layer10.png',dpi=300)

    plt.figure()
    plt.plot(x,y1,color='silver', marker='|',label='Pre-PACIA')
    plt.plot(x,s1,color='slateblue', marker='|',label='w/o M')
    plt.ylim([82,90])
    plt.xlim([0.5,5.5])
    plt.ylabel('ROC-AUC')
    plt.xlabel('Depth')
    plt.legend(loc=1,ncol=1)
    plt.tight_layout()
    plt.savefig('layer1.png',dpi=300)

def plot_ablation1():
    lbs=['PACIA','fine-tuning','w/o T','w/o Q',]
    s10=np.array([84.26,82.39,83.48,83.62])
    s1=np.array([82.81,80.33,81.75,82.01])
    
    m=np.ndarray(shape=(2,4))
    m[0]=s10
    m[1]=s1

    size = 2
    x = np.arange(size)

    total_width, n = 0.9, 4
    width = total_width / n
    x = x - (total_width - width) / 2

    a1=plt.bar(x- 2*width, m[:,0],  width=width, label=lbs[0],color='slateblue')
    a2=plt.bar(x - width, m[:,1], width=width, label=lbs[1],color='powderblue')
    a3=plt.bar(x , m[:,2], width=width, label=lbs[2],color='khaki')
    a4=plt.bar(x +width, m[:,3], width=width, label=lbs[3],color='yellowgreen')
    #a5=plt.bar(x + 2 * width, m[:,4], width=width, label=lbs[4],color='thistle')
    plt.bar_label(a1, padding=3,fontsize=20)
    plt.bar_label(a2, padding=3,fontsize=20)
    plt.bar_label(a3, padding=3,fontsize=20)
    plt.bar_label(a4, padding=3,fontsize=20)
    #plt.bar_label(a5, padding=3,fontsize=14)
    
    plt.ylim([80,91])
    plt.ylabel('ROC-AUC')
    plt.legend(loc=1,ncol=2)
    plt.tick_params()
    plt.xticks(x,['10-shot','1-shot'])
    plt.tight_layout()
    plt.savefig('ablation.png',dpi=300)

    plt.figure()
    lbs=['Pre-PACIA','fine-tuning','w/o P','w/o M',]
    s10=np.array([86.31,84.55,85.06,85.74])
    s1=np.array([84.39,82.21,82.97,83.42])
    m=np.ndarray(shape=(2,4))
    m[0]=s10
    m[1]=s1

    size = 2
    x = np.arange(size)

    total_width, n = 0.9, 4
    width = total_width / n
    x = x - (total_width - width) / 2

    a1=plt.bar(x- 2*width, m[:,0],  width=width, label=lbs[0],color='slateblue')
    a2=plt.bar(x - width, m[:,1], width=width, label=lbs[1],color='powderblue')
    a3=plt.bar(x , m[:,2], width=width, label=lbs[2],color='khaki')
    a4=plt.bar(x +width, m[:,3], width=width, label=lbs[3],color='yellowgreen')
    #a5=plt.bar(x + 2 * width, m[:,4], width=width, label=lbs[4],color='thistle')
    plt.bar_label(a1, padding=3,fontsize=14)
    plt.bar_label(a2, padding=3,fontsize=14)
    plt.bar_label(a3, padding=3,fontsize=14)
    plt.bar_label(a4, padding=3,fontsize=14)
    #plt.bar_label(a5, padding=3,fontsize=14)
    
    plt.ylim([80,91])
    plt.ylabel('ROC-AUC')
    plt.legend(loc=1,ncol=2)
    plt.tick_params()
    plt.xticks(x,['10-shot','1-shot'])
    plt.tight_layout()
    plt.savefig('ablation_p.png',dpi=300)


def plot_sne():
    a=np.load('embs_t2.npy')
    tsne = TSNE(n_components=2,perplexity=30)
    x=tsne.fit_transform(a)#*2.5
    #pca=PCA(2)
    #x=pca.fit_transform(a)
    #plt.scatter(tsne.embedding_[20:,0],tsne.embedding_[20:,1],label='quries')
    plt.scatter(x[:10,0],x[:10,1],label='inactive')
    plt.scatter(x[10:20,0],x[10:20,1],label='active')
    plt.xlim(-10,18)
    plt.ylim(-10,18)
    plt.legend(loc=1)
    #ax = plt.gca()
    #ax.axes.xaxis.set_visible(False)
    #ax.axes.yaxis.set_visible(False)
    plt.tight_layout()
    plt.savefig('sne_t2.png',dpi=300)

def plot_ditrib():
    x=np.arange(1,6)
    t1=np.array([3129,243,19,2545,530])
    t2=np.array([4703,301,0,786,0])
    t3=np.array([3451,22,97,3181,3])

    m=np.ndarray(shape=(3,5))
    m[0]=t1
    m[1]=t2
    m[2]=t3
    m=m.T

    size = 5
    x = np.arange(size)

    total_width, n = 0.9, 3
    width = total_width / n
    x = x - (total_width - width) / 2

    a1=plt.bar(x- 1*width, m[:,0],  width=width, label='Task SR-HSE',color='slateblue')
    a2=plt.bar(x, m[:,1], width=width, label='Task SR-MMP',color='powderblue')
    a3=plt.bar(x+width , m[:,2], width=width, label='Task SR-p53',color='khaki')
    #a4=plt.bar(x +width, m[:,3], width=width, label=4)
    #a5=plt.bar(x + 2 * width, m[:,4], width=width, label=5)
    '''plt.bar_label(a1, padding=3,fontsize=12)
    plt.bar_label(a2, padding=3,fontsize=12)
    plt.bar_label(a3, padding=3,fontsize=12)
    plt.bar_label(a4, padding=3,fontsize=12)
    plt.bar_label(a5, padding=3,fontsize=12)'''
    
    #plt.ylim([79,89])
    plt.ylabel('Molecule Number')
    plt.xlabel('Chosen Depth (l\')')
    plt.legend(loc=1)
    plt.tick_params()
    plt.xticks(x,[1,2,3,4,5])
    plt.tight_layout()
    plt.savefig('moledistrib.png',dpi=300)

def plot_groups():
    x=np.arange(1,6)
    g1=np.array([86.42,86.37,86.06,85.97,85.71])
    g2=np.array([83.75,84.27,85.02,85.45,85.52])
    y0=[86.31]*5
    plt.figure()
    plt.plot(x,g1,marker='1',label='Group A')
    plt.plot(x,g2,marker='2',label='Group B')
    plt.plot(x,y0,marker='|',label='Pre-PACIA')
    plt.ylabel('ROC-AUC')
    plt.xlabel('Depth')
    plt.legend(loc=4)
    plt.tight_layout()
    plt.savefig('groups.png',dpi=300)
    

def plot_ada_ratio():
    lbs=['No Adaptation','Metric','Hypernetwork','Meta-Gradient','Meta-Gradient + Scratch-Learning']
    names=['GNN-FiLM','Siamese','ProtoNet','IterRefLSTM','PACIA','PAR','MAML','ADKF-IFT']
    y=[52.54,65,68.22,80.97,82.77,80.02,75.63,73.54]
    x=[0,0,0,0,0.0065,0.18,1,1]
    x=np.array(x)
    #x=1/(1+np.exp(-x))
    x=np.tanh(x)
    #x=[0,1,2,3,4,5,6,7]
    
    w=0.1
    plt.figure()
    '''a0=plt.bar(x[0], y[0],width=w, color='slateblue')
    a1=plt.bar(x[1], y[1],width=w, color='powderblue')
    a2=plt.bar(x[2], y[2],width=w, color='powderblue')
    a3=plt.bar(x[3], y[3],width=w, color='powderblue')
    a4=plt.bar(x[4], y[4],width=w, color='khaki')
    a5=plt.bar(x[5], y[5],width=w, color='yellowgreen')
    a6=plt.bar(x[6], y[6],width=w, color='yellowgreen')
    a7=plt.bar(x[7], y[7],width=w, color='gray')
    for i, y_value in enumerate(y):
        plt.text(x[i]-w/2, y_value+0.5, names[i],fontsize=8)'''
    plt.scatter(x[0],y[0],label=lbs[0])
    plt.scatter(x[1:4],y[1:4],label=lbs[1])
    plt.scatter(x[4],y[4],label=lbs[2])
    plt.scatter(x[5:7],y[5:7],label=lbs[3])
    plt.scatter(x[7],y[7],label=lbs[4])
    for i, y_value in enumerate(y):
        if i in [4,6]:
            plt.text(x[i]+0.01, y_value+0.2, names[i],fontsize=16)
        elif i in [3,7]:
            plt.text(x[i]-0.1, y_value-6, names[i],fontsize=16)
        elif i in [1]:
            plt.text(x[i]+0.01, y_value-2.8, names[i],fontsize=16)
        else:
            plt.text(x[i]+0.01, y_value-0.2, names[i],fontsize=16)
        if i in [3,4,5,6]:
            plt.vlines(x[i], ymin = 0, ymax = y_value, ls = '--', lw = 0.1,\
            color = 'black',)

    
    
    #plt.ylim([80,91])
    plt.ylabel('ROC-AUC')
    plt.xlabel('Adaptation Ratio')
    plt.xlim([-0.1,1.1])
    plt.legend(loc=4,ncol=1,fontsize=16)
    #plt.tick_params()
    #plt.xticks(x,['10-shot','1-shot'])
    plt.xticks([0,1],['No Adaptation','Full Adaptation'])
    plt.tight_layout()
    plt.savefig('ada_ratio.png',dpi=300)

def plot_x():
    x=[[84.26,82.55,73.49],
       [84.02,82.48,78.53],
       [83.23,82.46,77.10]]
    plt.figure()
    plt.imshow(x,cmap='Blues')

    plt.xticks(range(3), ['N','N+D','D'])
    plt.yticks(range(3), ['D','N+D','N'])
    plt.ylabel('Predictor')
    plt.xlabel('Encoder')

    for i in range(3):
        for j in range(3): 
            if i==0:c='white'
            else:c='black'
            plt.text(x=i, y=j, s=x[j][i], 
                    ha='center', 
                    va='center',
                    fontsize=20,color=c
                    )

    plt.tight_layout()
    plt.savefig('x.png',dpi=300)

def plot_gin():
    x=[1,10,16,32,64,128]
    gin=[55.39,60.97,63.12,70.38,81.20,88.52]
    pacia=[77.72,82.40,83.75,85.60,87.27,88.43]
    plt.figure()
    plt.plot(x,gin,marker='1',label='GIN')
    plt.plot(x,pacia,marker='2',label='PACIA')
    plt.ylabel('ROC-AUC')
    plt.xlabel('Shot')
    plt.legend(loc=4)
    

    plt.tight_layout()
    plt.savefig('gin.png',dpi=300)
plot_sne()



